Damping of spin waves

We show that, in ideal-spin hydrodynamics, the components of the spin tensor follow damped wave equations. The damping rate is related to nonlocal collisions of the particles in the fluid, which enter at first order in $\hbar$ in a semi-classical expansion. This rate provides an estimate for the timescale of spin equilibration and is computed by considering a system of spin-1/2 fermions interacting via a quartic self-interaction as well as via (screened) one-gluon exchange. It is found that the relaxation times of the components of the spin tensor can become very large compared to the usual dissipative timescales of the system. Our results suggest that the spin degrees of freedom in a heavy-ion collision may not be in equilibrium by the time of freeze-out, and thus should be treated dynamically.

==> anc/Table_tauKappaRatio_QCD.dat <==
0.01	1.6498
0.015849	1.6498
0.025119	1.6498
0.039811	1.6498
0.063096	1.6499
0.1	1.6502
0.15849	1.6508
0.25119	1.6524
0.39811	1.6562
0.63096	1.6635
1.	1.6724
1.5849	1.727
2.5119	1.6692
3.9811	1.5632
6.3096	1.4325
10.	1.3137
15.849	1.2937
25.119	1.2129
39.811	1.164
63.096	1.1362
100.	1.1216

==> anc/Table_tauKappaRatio_Scalar.dat <==
0.01	0.6227000246199847
0.015848931924611134	0.6226922596156107
0.025118864315095794	0.6226743400503207
0.039810717055349734	0.6226288575652054
0.06309573444801933	0.6225192116235243
0.1	0.6222418950308063
0.15848931924611143	0.6215419608809533
0.25118864315095807	0.6198230679714092
0.3981071705534973	0.6156755936728909
0.6309573444801934	0.60613899785777
1.	0.5863579837636119
1.584893192461114	0.5530458539427406
2.5118864315095824	0.5118576193535245
3.981071705534973	0.48065804429135706
6.309573444801936	0.47337209993102475
10.	0.48731723085609485
15.848931924611142	0.5110832146709041
25.11886431509582	0.535203877204946
39.810717055349734	0.5551483817172322
63.095734448019364	0.5698962348899207
100.	0.5802502591945412

==> anc/Table_tauOmegaRatio_QCD.dat <==
0.01	1.6498
0.015849	1.6498
0.025119	1.6499
0.039811	1.6502
0.063096	1.6508
0.1	1.6523
0.15849	1.6561
0.25119	1.6657
0.39811	1.69
0.63096	1.7494
1.	1.8906
1.5849	2.289
2.5119	2.9995
3.9811	4.5818
6.3096	8.159
10.	16.51
15.849	38.651
25.119	89.51
39.811	215.91
63.096	533.6
100.	1337.3

==> anc/Table_tauOmegaRatio_Scalar.dat <==
0.01	1.772327027565854
0.015848931924611134	1.7723518794945532
0.025118864315095794	1.7724122869381589
0.039810717055349734	1.7725704664742346
0.06309573444801933	1.772963333008464
0.1	1.7739585326977458
0.15848931924611143	1.776473562187581
0.25118864315095807	1.7827088294728775
0.3981071705534973	1.7985652811147939
0.6309573444801934	1.8386983103064722
1.	1.9405908723876306
1.584893192461114	2.1981209219552613
2.5118864315095824	2.8447577595985956
3.981071705534973	4.471683334062674
6.309573444801936	8.631550597251964
10.	19.406175310890283
15.848931924611142	47.35220709372001
25.11886431509582	119.43257908849729
39.810717055349734	303.7779643529741
63.095734448019364	772.5702325432375
100.	1959.694118107456
